Cache Me If You Must: Adaptive Key-Value Quantization for Large Language Models

Efficient real-world deployments of large language models (LLMs) rely on Key-Value (KV) caching for processing and generating long outputs, reducing the need for repetitive computation. For large contexts, Key-Value caches can take up tens of gigabytes of device memory, as they store vector representations for each token and layer. Recent work has shown that the cached vectors can be compressed through quantization, pruning or merging, but these techniques often compromise quality towards higher compression rates. In this work, we aim to improve Key & Value compression by exploiting two observations: 1) the inherent dependencies between keys and values across different layers, and 2) high-compression mechanisms for internal network states. We propose AQUA-KV, an adaptive quantization for Key-Value caches that relies on compact adapters to exploit existing dependencies between Keys and Values, and aims to "optimally" compress the information that cannot be predicted. AQUA-KV significantly improves compression rates, while maintaining high accuracy on state-of-the-art LLM families. On Llama 3.2 LLMs, we achieve near-lossless inference at 2-2.5 bits per value with under $1\%$ relative error in perplexity and LongBench scores. AQUA-KV is one-shot, simple, and efficient: it can be calibrated on a single GPU within 1-6 hours, even for 70B models.

==> resources/figures/3.1_figures_template.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 390,
       "width": 1109
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%config InlineBackend.figure_format = 'retina'\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({\n",
    "        \"font.family\": \"Times New Roman\",\n",
    "        \"axes.labelsize\": 18,\n",
    "        \"font.size\": 18,\n",
    "        \"legend.fontsize\": 18,\n",
    "        \"xtick.labelsize\": 12,\n",
    "        \"ytick.labelsize\": 18,\n",
    "})\n",
    "fig = plt.figure(figsize=[16, 6])\n",
    "# plt.suptitle(\"Explained Variance Ratio by past layers (L), tokens (T) and roles.\")\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.subplot(211)\n",
    "\n",
    "plt.bar([0, 1, 2, 3,\n",
    "         5, 6, 7, 8,\n",
    "         11, 12, 13, 14,\n",
    "         16, 17, 18, 19,\n",
    "         22, 23, 24, 25, 27\n",
    "        ],\n",
    "        [0.68573, 0.7345, 0.81161, 0.843399,\n",
    "         0.62651638,0.669322,0.7354251,0.8086473,\n",
    "         0.18381, 0.2582, 0.42226, 0.549384,\n",
    "         0.151846,0.21934340,0.372002,0.51934,\n",
    "         0.81161, 0.7354, 0.86367, 0.80786, 0.949165\n",
    "        ], color='#C98940')\n",
    "plt.xticks([0, 1, 2, 3,\n",
    "         5, 6, 7, 8,\n",
    "         11, 12, 13, 14,\n",
    "         16, 17, 18, 19,\n",
    "         22, 23, 24, 25, 27\n",
    "        ],\n",
    "           [\"$K_{L-3}$\", \"$K_{L-2}$\", \"$K_{L-1}$\", \"$K_{all}$\",\n",
    "            \"$V_{L-3}$\", \"$V_{L-2}$\", \"$V_{L-1}$\", \"$V_{all}$\",\n",
    "            \"$K^{T-3}$\", \"$K^{T-2}$\", \"$K^{T-1}$\", \"$K^{all}$\",\n",
    "            \"$V^{T-3}$\", \"$V^{T-2}$\", \"$V^{T-1}$\", \"$V^{all}$\",\n",
    "            \"$K_{L{-}1}$\", \"$V_{L{-}1}$\", \"$KV_{L{-}1}$\", \"$V_L$\", \"$[KV_{L-1};V_{L}]$\"\n",
    "           ]);\n",
    "plt.text(11.0, 0.8, \"Predict Keys\", color='#C98940')\n",
    "\n",
    "plt.yticks([0, 0.25, 0.5, 0.75])\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(-1, 28)\n",
    "plt.grid(axis='y')\n",
    "\n",
    "plt.subplot(212)\n",
    "plt.bar([0, 1, 2, 3,\n",
    "         5, 6, 7, 8,\n",
    "         11, 12, 13, 14,\n",
    "         16, 17, 18, 19,\n",
    "         22, 23, 24, 25, 27\n",
    "        ],\n",
    "        [0.4233,0.479014,0.56324,0.64015,\n",
    "         0.446306, 0.5045, 0.64106, 0.66611,\n",
    "         0.052260, 0.08503, 0.175991, 0.212625,\n",
    "         0.046866, 0.0783, 0.16738, 0.20178,\n",
    "         0.56324, 0.59107, 0.71207, 0.70300, 0.874102\n",
    "        ], color=\"#7ea6e0\")\n",
    "plt.xticks([0, 1, 2, 3,\n",
    "         5, 6, 7, 8,\n",
    "         11, 12, 13, 14,\n",
    "         16, 17, 18, 19,\n",
    "         22, 23, 24, 25, 27\n",
    "        ],\n",
    "           [\"$K_{L-3}$\", \"$K_{L-2}$\", \"$K_{L-1}$\", \"$K_{all}$\",\n",
    "            \"$V_{L-3}$\", \"$V_{L-2}$\", \"$V_{L-1}$\", \"$V_{all}$\",\n",
    "            \"$K^{T-3}$\", \"$K^{T-2}$\", \"$K^{T-1}$\", \"$K^{all}$\",\n",
    "            \"$V^{T-3}$\", \"$V^{T-2}$\", \"$V^{T-1}$\", \"$V^{all}$\",\n",
    "            \"$K_{L{-}1}$\", \"$V_{L{-}1}$\", \"$KV_{L{-}1}$\", \"$K_{L}$\", \"$[KV_{L-1};K_{L}]$\"\n",
    "           ]);\n",
    "plt.yticks([0, 0.25, 0.5, 0.75])\n",
    "plt.text(11.0, 0.8, \"Predict Values\", color=\"#7ea6e0\")\n",
    "\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(-1, 28)\n",
    "plt.grid(axis='y')\n",
    "\n",
    "fig.tight_layout(pad=1.5)\n",
    "plt.text(0.0, 1.05, \"Prev. block keys\", color=\"black\")\n",
    "plt.text(4.7, 1.05, \"Prev. block values\", color=\"black\")\n",
    "plt.text(11, 1.05, \"Prev. token keys\", color=\"black\")\n",
    "plt.text(15.7, 1.05, \"Prev. token values\", color=\"black\")\n",
    "plt.text(22.5, 1.05, \"Mixed roles\", color=\"black\")\n",
    "\n",
    "plt.savefig('appendix_fig2_extra.pdf', format='pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 299,
       "width": 945
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import json\n",
    "matplotlib.rcParams.update({\n",
    "        \"font.family\": \"Times New Roman\",\n",
    "        \"axes.labelsize\": 18,\n",
    "        \"font.size\": 18,\n",
    "        \"legend.fontsize\": 18,\n",
    "        \"xtick.labelsize\": 12,\n",
    "        \"ytick.labelsize\": 18,\n",
    "})\n",
    "\n",
    "results = json.load(open(\"results.json\", 'r'))\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.figure(figsize=(16, 4))\n",
    "plt.suptitle(\"Explained Variance Ratio from Chosen Dependencies Across Transformer Blocks.\")\n",
    "\n",
    "plt.plot(range(1, 28),\n",
    "[results[str(i)]['keys']['prev_keys']['valid_explained_variance_ratio'] for i in range(1, 28)],\n",
    "    marker='o', color='#C98940', label=\"$K_{L{-}1}$ -> $K_L$\"\n",
    ")\n",
    "plt.plot(range(1, 28),\n",
    "[results[str(i)]['values']['prev_values']['valid_explained_variance_ratio'] for i in range(1, 28)],\n",
    "    marker='o', color='#7ea6e0', label=\"$V_{L{-}1}$ -> $V_L$\"\n",
    ")\n",
    "\n",
    "plt.plot(range(1, 28),\n",
    "[results[str(i)]['values']['keys']['valid_explained_variance_ratio'] for i in range(1, 28)],\n",
    "    marker='o', color='#C98940', linestyle='--', label=\"$K_{L}$ -> $V_L$\"\n",
    ")\n",
    "plt.xlabel(\"Transformer block index (Llama-3.2-3B)\")\n",
    "plt.legend()\n",
    "plt.yticks([0, 0.25, 0.5, 0.75])\n",
    "plt.grid()\n",
    "plt.ylim(0, 1)\n",
    "plt.savefig('appendix_fig2_layerwise.pdf', format='pdf', bbox_inches='tight', pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "py38",
   "language": "python",
   "name": "py38"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

